Flow Score Distillation for Diverse Text-to-3D Generation

Recent advancements in Text-to-3D generation have yielded remarkable progress, particularly through methods that rely on Score Distillation Sampling (SDS). While SDS exhibits the capability to create impressive 3D assets, it is hindered by its inherent maximum-likelihood-seeking essence, resulting in limited diversity in generation outcomes. In this paper, we discover that the Denoise Diffusion Implicit Models (DDIM) generation process (\ie PF-ODE) can be succinctly expressed using an analogue of SDS loss. One step further, one can see SDS as a generalized DDIM generation process. Following this insight, we show that the noise sampling strategy in the noise addition stage significantly restricts the diversity of generation results. To address this limitation, we present an innovative noise sampling approach and introduce a novel text-to-3D method called Flow Score Distillation (FSD). Our validation experiments across various text-to-image Diffusion Models demonstrate that FSD substantially enhances generation diversity without compromising quality.

==> assets/resize.py <==
from PIL import Image

def resize_image(input_path, output_path):
    with Image.open(input_path) as img:
        # Get the original dimensions
        width, height = img.size
        
        # Calculate the new dimensions
        new_width = width // 2
        new_height = height // 2
        
        # Resize the image
        resized_img = img.resize((new_width, new_height), Image.ANTIALIAS)
        
        # Save the resized image
        resized_img.save(output_path)
        print(f"Image resized and saved to {output_path}")

if __name__ == "__main__":
    input_path = r"D:\Desktop\ARXIV\assets\vis-xt-sds.png"  # Replace with your input file path
    output_path = r"D:\Desktop\ARXIV\assets\vis-xt-sds.png"  # Replace with your desired output file path
    resize_image(input_path, output_path)

